Flow to Control: Offline Reinforcement Learning with Lossless Primitive Discovery

Offline reinforcement learning (RL) enables the agent to effectively learn from logged data, which significantly extends the applicability of RL algorithms in real-world scenarios where exploration can be expensive or unsafe. Previous works have shown that extracting primitive skills from the recurring and temporally extended structures in the logged data yields better learning. However, these methods suffer greatly when the primitives have limited representation ability to recover the original policy space, especially in offline settings. In this paper, we give a quantitative characterization of the performance of offline hierarchical learning and highlight the importance of learning lossless primitives. To this end, we propose to use a \emph{flow}-based structure as the representation for low-level policies. This allows us to represent the behaviors in the dataset faithfully while keeping the expression ability to recover the whole policy space. We show that such lossless primitives can drastically improve the performance of hierarchical policies. The experimental results and extensive ablation studies on the standard D4RL benchmark show that our method has a good representation ability for policies and achieves superior performance in most tasks.

==> TD3+BC/TD3+BC_q.py <==
import numpy as np
import os
import matplotlib.pyplot as plt
import seaborn as sns
from log_datas import read_data_from_logger
# sns.set_style('whitegrid')
sns.set_style("ticks")
import matplotlib
matplotlib.rcParams['pdf.use14corefonts'] = True
matplotlib.rcParams['text.usetex'] = True
# sns.despine()

def smoother(x, a=0.9, w=10, mode="moving"):
    if mode is "moving":
        y = [x[0]]
        for i in range(1, len(x)):
            y.append((1 - a) * x[i] + a * y[i - 1])
    elif mode is "window":
        y = []
        for i in range(len(x)):
            y.append(np.mean(x[max(i - w, 0):i + 1]))
    else:
        raise NotImplementedError
    return y


def plot_title(title=None):
    plt.figure(figsize=(6.6, 4.4), dpi=300)
    plt.xlabel("Million Steps", {'size': 23})
    # plt.ylabel("Episode Return", {'size': 23})
    plt.ylabel("Estimated Value", {'size': 23})
    plt.tick_params(labelsize=23)


def plot_curve(index, dfs, label=None, shaded_err=False, shaded_std=True):
    color = sns.color_palette()[index]
    N = np.min([len(df["exploration/num steps total"]) for df in dfs])
    x = dfs[0]["exploration/num steps total"][:N] / 1e6
    ys = [smoother(df["evaluation/Average Returns"][:N], w=15, mode="window") for df in dfs] # w越大，曲线越平滑
    y_mean = np.mean(ys, axis=0)
    y_std = np.std(ys, axis=0) /1 # 更改方差
    y_stderr = y_std / np.sqrt(len(ys))
    if label is None:
        lin = plt.plot(x, y_mean, color=color)
    else:
        lin = plt.plot(x, y_mean, color=color, label=label)
    if shaded_err:
        plt.fill_between(x, y_mean - y_stderr, y_mean + y_stderr, color=color, alpha=.2)
    if shaded_std:
        plt.fill_between(x, y_mean - y_std, y_mean + y_std, color=color, alpha=.2)
    # leg = plt.legend(loc=1, prop={'size': 21}, frameon=False, bbox_to_anchor=(1.65, 1.10), ncol=1)
    leg = plt.legend(loc=1, prop={'size': 21}, frameon=False)
    for legobj in leg.legendHandles:
        legobj.set_linewidth(2.5)
    return lin


def show_learning_curve(algorithm_names, experiment_names):
    if type(experiment_names) != list:
        experiment_names = [experiment_names]
    if type(algorithm_names) != list:
        algorithm_names = [algorithm_names]
    for experiment_name in experiment_names:
        plot_title(experiment_name)
        for index, algorithm_name in enumerate(algorithm_names):
            if f"{algorithm_name}-{experiment_name}" in os.listdir('result'):
                basedir = f"result/{algorithm_name}-{experiment_name}"
                stored_files = os.listdir(basedir)
                log_files = [stored_file for stored_file in stored_files if '.txt' in stored_file]
                dfs = []
                for log_file in log_files:
                    dfs.append(read_data_from_logger(os.path.join(basedir, log_file))) #路径拼接
                plot_curve(index, dfs, algorithm_name)
                plt.xlim(0, 1.0)

        plt.savefig(f"{str(experiment_name)}_TD3+BC_q_value.pdf", dpi=300, bbox_inches='tight')


if __name__ == "__main__":
    show_learning_curve(['TD3+BC(0.5)', 'TD3+BC(2.5)', 'TD3+BC(4.5)'],
                    ['door-human-v0-qvalue', 'hammer-human-v0-qvalue', 'relocate-human-v0-qvalue', 'pen-human-v0-qvalue'])
    
